Cluster patterns in Landau and Leading Singularities via the Amplituhedron

We advance the exploration of cluster-algebraic patterns in the building blocks of scattering amplitudes in $\mathcal{N}=4$ super Yang-Mills theory. In particular we conjecture that, given a maximal cut of a loop amplitude, Landau singularities and poles of each Yangian invariant appearing in any representation of the corresponding Leading Singularities can be found together in a cluster. We check these adjacencies for all one-loop amplitudes up to 9 points. Along the way, we also prove that all (rational) N$^2$MHV Yangian invariants are cluster adjacent, confirming original conjectures.

==> anc/LLCAk2n9.m <==
{{{1, tb[1, 2, 4, 9]}, {1, tb[1, 3, 4, 5]}, {1, tb[1, 3, 8, 9]}, 
  {1, tb[1, 4, 8, 9]}, {1, tb[2, 3, 4, 9]}, {1, tb[3, 4, 5, 9]}, 
  {1, tb[4, 5, 6, 8]}, {1, tb[4, 5, 8, 9]}, {1, tb[5, 7, 8, 9]}}, 
 {{2, tb[1, 3, 8, 9]}, {2, tb[2, 3, 4, 9]}}, 
 {{3, tb[1, 3, 8, 9]}, {3, tb[2, 3, 4, 9]}, {3, tb[3, 4, 8, 9]}, 
  {3, tb[4, 5, 7, 8]}}, {{4, tb[1, 3, 8, 9]}, {4, tb[2, 3, 4, 9]}, 
  {4, tb[3, 4, 8, 9]}, {4, tb[4, 5, 7, 8]}}, 
 {{5, tb[1, 3, 8, 9]}, {5, tb[2, 3, 4, 9]}}, {}, {{7, tb[4, 5, 7, 8]}}, 
 {{8, tb[2, 3, 5, 6]}, {8, tb7[9, 8, 1, 2, 3, 6, 7]}}, {}, 
 {{10, tb[1, 3, 8, 9]}, {10, tb[2, 3, 4, 9]}, 
  {10, tb7[3, 2, 4, 5, 6, 8, 9]}}, {{11, tb[2, 3, 8, 9]}, 
  {11, tb[4, 5, 7, 8]}}, {{12, tb[4, 5, 7, 8]}}, {}, 
 {{14, tb[1, 3, 8, 9]}, {14, tb[2, 3, 4, 9]}, {14, tb[3, 4, 8, 9]}, 
  {14, tb7[8, 7, 9, 3, 4, 5, 6]}}, {{15, tb[2, 3, 8, 9]}, 
  {15, tb[3, 4, 8, 9]}, {15, tb[4, 5, 7, 8]}}, {{16, tb[4, 5, 7, 8]}}, 
 {{17, tb[1, 3, 8, 9]}, {17, tb[2, 3, 4, 9]}, {17, tb[3, 4, 8, 9]}, 
  {17, tb[4, 5, 8, 9]}, {17, tb[5, 6, 8, 9]}}, 
 {{18, tb[4, 5, 7, 8]}, {18, tb7[9, 8, 1, 2, 3, 4, 5]}}, 
 {{19, tb[1, 3, 8, 9]}, {19, tb[2, 3, 4, 9]}, {19, tb[5, 6, 8, 9]}, 
  {19, tb7[9, 8, 1, 3, 4, 5, 6]}}, {{20, tb[1, 3, 8, 9]}, 
  {20, tb[2, 3, 4, 9]}, {20, tb7[6, 5, 7, 8, 9, 3, 4]}}, 
 {{21, tb[1, 3, 8, 9]}, {21, tb[2, 3, 4, 9]}, {21, tb[3, 4, 6, 7]}}, 
 {{22, tb[1, 3, 8, 9]}, {22, tb[2, 3, 4, 9]}, {22, tb[3, 4, 6, 7]}, 
  {22, tb[3, 4, 7, 8]}, {22, tb[3, 4, 8, 9]}}, 
 {{23, tb[1, 3, 8, 9]}, {23, tb[2, 3, 4, 9]}, {23, tb[3, 4, 8, 9]}, 
  {23, tb7[4, 3, 5, 6, 7, 8, 9]}}, {{24, tb[1, 3, 8, 9]}, 
  {24, tb[2, 3, 4, 9]}, {24, tb7[9, 8, 1, 3, 4, 6, 7]}}, 
 {{25, tb[3, 4, 6, 7]}}, {{26, tb[3, 4, 6, 7]}}, {}, {}, 
 {{29, tb[2, 3, 7, 8]}, {29, tb[2, 3, 8, 9]}, {29, tb[3, 4, 6, 7]}}, 
 {{30, tb[3, 4, 6, 7]}}, {{31, tb[5, 6, 8, 9]}, 
  {31, tb7[2, 1, 3, 4, 5, 8, 9]}}, {{32, tb[2, 3, 8, 9]}, 
  {32, tb[3, 4, 6, 7]}}, {{33, tb[5, 6, 8, 9]}}, {}, 
 {{35, tb[2, 3, 5, 6]}, {35, tb[5, 6, 8, 9]}}, {{36, tb[2, 3, 5, 6]}}, {}, 
 {{38, tb[5, 6, 8, 9]}, {38, tb7[5, 4, 6, 8, 9, 2, 3]}}, 
 {{39, tb[2, 3, 5, 6]}}, {{40, tb[2, 3, 5, 6]}}, {{41, tb[5, 6, 8, 9]}}, 
 {{42, tb[2, 3, 5, 6]}, {42, tb[2, 3, 7, 8]}, {42, tb[2, 3, 8, 9]}}, 
 {{43, tb[5, 6, 8, 9]}, {43, tb7[9, 8, 1, 2, 3, 5, 6]}}, 
 {{44, tb[2, 3, 5, 6]}, {44, tb7[6, 5, 7, 8, 9, 2, 3]}}, 
 {{45, tb[1, 2, 4, 5]}, {45, tb[5, 6, 8, 9]}}, {{46, tb[5, 6, 8, 9]}}, 
 {{47, tb[2, 3, 8, 9]}, {47, tb[3, 4, 8, 9]}, {47, tb[5, 6, 8, 9]}}, 
 {{48, tb[5, 6, 8, 9]}}, {{49, tb[5, 6, 8, 9]}}, {}, 
 {{51, tb[5, 6, 8, 9]}, {51, tb7[9, 8, 1, 2, 3, 4, 5]}}, 
 {{52, tb[5, 6, 8, 9]}}, {{53, tb[1, 3, 8, 9]}, {53, tb[2, 3, 4, 9]}, 
  {53, tb[3, 4, 6, 7]}, {53, tb[3, 4, 8, 9]}}, 
 {{54, tb[1, 3, 8, 9]}, {54, tb[2, 3, 4, 9]}, {54, tb[3, 4, 8, 9]}}, 
 {{55, tb[1, 3, 8, 9]}, {55, tb[2, 3, 4, 9]}}, 
 {{56, tb[1, 3, 8, 9]}, {56, tb[2, 3, 4, 9]}, {56, tb[3, 4, 5, 8]}, 
  {56, tb[3, 4, 8, 9]}, {56, tb[4, 5, 7, 8]}, {56, tb[4, 7, 8, 9]}}, 
 {{57, tb[1, 3, 8, 9]}, {57, tb[2, 3, 4, 9]}, {57, tb[3, 4, 8, 9]}}, 
 {{58, tb[1, 3, 8, 9]}, {58, tb[2, 3, 4, 9]}, {58, tb[3, 4, 8, 9]}, 
  {58, tb[5, 6, 8, 9]}}, {}, {{60, tb[2, 3, 8, 9]}}, {}, {}, 
 {{63, tb[5, 6, 8, 9]}, {63, tb7[9, 8, 1, 2, 3, 4, 5]}}, {}, {}, 
 {{66, tb[2, 3, 8, 9]}}, {{67, tb[2, 3, 8, 9]}}, {}, {}, {}, 
 {{71, tb[2, 3, 8, 9]}, {71, tb[4, 5, 7, 8]}}, 
 {{72, tb[2, 3, 8, 9]}, {72, tb[3, 4, 7, 8]}, {72, tb[4, 5, 7, 8]}}, 
 {{73, tb[2, 3, 8, 9]}}, {{74, tb[2, 3, 8, 9]}, {74, tb[3, 4, 8, 9]}, 
  {74, tb[4, 5, 7, 8]}}, {{75, tb[3, 4, 6, 7]}}, {}, {}, 
 {{78, tb[2, 3, 8, 9]}}, {{79, tb[2, 3, 8, 9]}}, 
 {{80, tb7[9, 8, 1, 2, 3, 4, 5]}}, {}, {{82, tb7[9, 8, 1, 2, 3, 6, 7]}}, {}, 
 {{84, tb[2, 3, 7, 8]}, {84, tb[2, 3, 8, 9]}}, {{85, tb[3, 4, 6, 7]}}, {}, 
 {{87, tb7[9, 8, 1, 2, 3, 6, 7]}}, {{88, tb[2, 3, 8, 9]}, 
  {88, tb[3, 4, 8, 9]}}, {{89, tb[4, 5, 7, 8]}}, {}, 
 {{91, tb[2, 3, 7, 8]}, {91, tb[2, 3, 8, 9]}}, {}, 
 {{93, tb[2, 3, 8, 9]}, {93, tb[3, 4, 8, 9]}, {93, tb[4, 5, 8, 9]}, 
  {93, tb[5, 6, 8, 9]}}, {{94, tb[2, 3, 8, 9]}}, 
 {{95, tb[2, 3, 8, 9]}, {95, tb7[6, 5, 7, 8, 9, 3, 4]}}, 
 {{96, tb[2, 3, 8, 9]}}, {}, {}, {{99, tb[2, 3, 8, 9]}, {99, tb[4, 5, 7, 8]}, 
  {99, tb7[8, 7, 9, 2, 3, 4, 5]}}, {{100, tb[3, 4, 6, 7]}, 
  {100, tb7[9, 8, 1, 2, 3, 6, 7]}}, {}, {}, {{103, tb[2, 3, 8, 9]}}, 
 {{104, tb7[9, 8, 1, 2, 3, 4, 5]}}, {{105, tb[4, 5, 7, 8]}, 
  {105, tb[4, 5, 8, 9]}, {105, tb7[9, 8, 1, 2, 3, 4, 5]}}, {}, 
 {{107, tb[5, 6, 8, 9]}}, {}}


==> anc/README.txt <==
Acillary files for

     Cluster patterns in Landau and
Leading Singularities via the Amplituhedron

                   by

Omer Gurdogan <Omer.Gurdogan@maths.ox.ac.uk>
Matteo Parisi <Matteo.Parisi@maths.ox.ac.uk>

------------------------------------------------------

File list:

* yik2n<N>.m: True poles of the n=N for N=7,8,9
  Yangian invariants.  The encoding a
  Mathematica-compatible list of pairs. The first
  element is a permutation describing the Yangian
  invariant. The second is the list of poles.

* LLCAk2n9.m: Cluster-adjacency checks for n=9 N2MHV
  Landau singularities with the Yangian invariants
  corresponding to the cut. The encoding is a
  Mathematica-compatible list, made of pairs of an
  integer and a Landau singularity, grouped by the
  former. The integer designates the Yangian
  invariant in the list yi7kn9.m

Notation:

We use the following notation to denote
momentum-twistor invariants:

* tb[a1,a2,a3,a4] :
  Plucker coordinate <a1 a2 a3 a4>

* tb7[a1,a2,a3,a4,a5,a6,a7] :
  The quadratic seven-bracket
    <a1 a3 a3 a4>*<a1 a6 a7 a5> -  <a1 a3 a3 a5>*<a1 a6 a7 a4>





==> anc/yik2n7.m <==
{{{1, 4, 5, 6, 7, 9, 10}, {tb[2, 5, 6, 7], tb[2, 3, 6, 7], tb[2, 3, 4, 7], 
   tb[2, 3, 4, 5], tb[3, 4, 5, 6], tb[4, 5, 6, 7]}}, 
 {{2, 4, 5, 6, 8, 7, 10}, {tb[1, 3, 4, 5], tb7[5, 6, 7, 1, 2, 3, 4], 
   tb7[3, 4, 5, 6, 7, 1, 2], tb[1, 2, 3, 4], tb[3, 4, 5, 7], tb[2, 3, 4, 5], 
   tb[3, 4, 5, 6], tb[4, 5, 6, 7]}}, {{2, 4, 5, 7, 6, 8, 10}, 
  {tb[3, 4, 7, 1], tb7[7, 1, 2, 3, 4, 5, 6], tb[1, 2, 3, 7], tb[3, 4, 6, 7], 
   tb[1, 2, 3, 4], tb[3, 4, 5, 7], tb[3, 4, 5, 6], tb[2, 3, 4, 7], 
   tb[4, 5, 6, 7]}}}


==> anc/yik2n8.m <==
{{{1, 2, 5, 6, 7, 8, 11, 12}, {tb[3, 6, 7, 8], tb[3, 4, 7, 8], 
   tb[3, 4, 5, 8], tb[3, 4, 5, 6], tb[4, 5, 6, 7], tb[5, 6, 7, 8]}}, 
 {{1, 5, 4, 6, 7, 8, 11, 10}, {tb[3, 5, 6, 7], tb7[7, 8, 2, 3, 4, 5, 6], 
   tb7[5, 6, 7, 8, 2, 3, 4], tb[3, 4, 5, 6], tb[5, 6, 7, 2], tb[4, 5, 6, 7], 
   tb[5, 6, 7, 8], tb[6, 7, 8, 2]}}, {{1, 4, 6, 5, 7, 8, 11, 10}, 
  {tb[6, 7, 3, 4], tb7[3, 4, 5, 6, 7, 8, 2], tb[4, 5, 6, 3], tb[6, 7, 2, 3], 
   tb[4, 5, 6, 7], tb[6, 7, 8, 3], tb[6, 7, 8, 2], tb[5, 6, 7, 3], 
   tb[7, 8, 2, 3]}}, {{1, 4, 5, 7, 6, 8, 11, 10}, 
  {tb[3, 4, 7, 8], tb7[7, 8, 2, 3, 4, 5, 6], tb[8, 2, 3, 7], tb[3, 4, 6, 7], 
   tb[8, 2, 3, 4], tb[3, 4, 5, 7], tb[3, 4, 5, 6], tb[2, 3, 4, 7], 
   tb[4, 5, 6, 7]}}, {{1, 4, 5, 6, 8, 7, 11, 10}, 
  {tb[8, 3, 4, 5], tb7[5, 6, 7, 8, 2, 3, 4], tb7[3, 4, 5, 6, 7, 8, 2], 
   tb[8, 2, 3, 4], tb[3, 4, 5, 7], tb[2, 3, 4, 5], tb[3, 4, 5, 6], 
   tb[4, 5, 6, 7]}}, {{1, 3, 5, 6, 7, 10, 8, 12}, 
  {tb[2, 4, 5, 6], tb7[6, 7, 8, 2, 3, 4, 5], tb7[4, 5, 6, 7, 8, 2, 3], 
   tb[2, 3, 4, 5], tb[4, 5, 6, 8], tb[3, 4, 5, 6], tb[4, 5, 6, 7], 
   tb[5, 6, 7, 8]}}, {{1, 5, 4, 6, 7, 10, 8, 11}, 
  {tb[5, 6, 2, 3], tb7[2, 3, 4, 5, 6, 7, 8], tb[3, 4, 5, 2], tb[5, 6, 8, 2], 
   tb[3, 4, 5, 6], tb[5, 6, 7, 2], tb[5, 6, 7, 8], tb[4, 5, 6, 2], 
   tb[6, 7, 8, 2]}}, {{1, 4, 6, 5, 7, 10, 8, 11}, 
  {tb[2, 3, 6, 7], tb7[6, 7, 8, 2, 3, 4, 5], tb[7, 8, 2, 6], tb[2, 3, 5, 6], 
   tb[7, 8, 2, 3], tb[2, 3, 4, 6], tb[2, 3, 4, 5], tb[8, 2, 3, 6], 
   tb[3, 4, 5, 6]}}, {{1, 4, 5, 7, 6, 10, 8, 11}, 
  {tb[7, 2, 3, 4], tb7[4, 5, 6, 7, 8, 2, 3], tb7[2, 3, 4, 5, 6, 7, 8], 
   tb[7, 8, 2, 3], tb[2, 3, 4, 6], tb[8, 2, 3, 4], tb[2, 3, 4, 5], 
   tb[3, 4, 5, 6]}}, {{1, 4, 5, 6, 8, 10, 7, 11}, 
  {tb[2, 5, 6, 8], tb[2, 3, 6, 8], tb[2, 3, 4, 8], tb[2, 3, 4, 5], 
   tb[3, 4, 5, 6], tb[4, 5, 6, 8]}}, {{2, 3, 5, 6, 9, 7, 8, 12}, 
  {tb[1, 3, 4, 5], tb[1, 2, 4, 5], tb[1, 2, 3, 5]*tb[4, 6, 7, 8] - 
    tb[1, 2, 3, 4]*tb[5, 6, 7, 8], tb[1, 2, 3, 4], tb[4, 5, 7, 8], 
   tb[2, 3, 4, 5], tb[4, 5, 6, 8], tb[4, 5, 6, 7], tb[5, 6, 7, 8]}}, 
 {{2, 3, 6, 5, 8, 7, 9, 12}, {tb7[8, 1, 3, 4, 5, 6, 7], 
   tb7[8, 1, 2, 4, 5, 6, 7], tb[1, 2, 3, 8], tb[4, 5, 7, 8], tb[4, 6, 7, 8], 
   tb[1, 2, 3, 5]*tb[4, 6, 7, 8] - tb[1, 2, 3, 4]*tb[5, 6, 7, 8], 
   tb[4, 5, 6, 8], tb[4, 5, 6, 7], tb7[8, 2, 3, 4, 5, 6, 7], 
   tb[5, 6, 7, 8]}}, {{2, 3, 6, 5, 7, 9, 8, 12}, 
  {tb7[6, 1, 3, 4, 5, 7, 8], tb7[6, 1, 2, 4, 5, 7, 8], 
   tb[1, 2, 3, 6]*tb[4, 5, 7, 8] - tb[1, 2, 3, 5]*tb[4, 6, 7, 8] + 
    tb[1, 2, 3, 4]*tb[5, 6, 7, 8], tb[4, 6, 7, 8], 
   tb[1, 2, 3, 5]*tb[4, 6, 7, 8] - tb[1, 2, 3, 4]*tb[5, 6, 7, 8], 
   tb[4, 5, 6, 8], tb7[6, 2, 3, 4, 5, 7, 8], tb[4, 5, 6, 7], 
   tb[5, 6, 7, 8]}}, {{1, 3, 6, 5, 7, 8, 10, 12}, 
  {tb[4, 6, 7, 8], tb7[8, 2, 3, 4, 5, 6, 7], tb7[6, 7, 8, 2, 3, 4, 5], 
   tb[4, 5, 6, 7], tb[6, 7, 8, 3], tb[5, 6, 7, 8], tb[6, 7, 8, 2], 
   tb[7, 8, 2, 3]}}, {{2, 3, 5, 8, 6, 7, 9, 12}, 
  {tb[1, 3, 4, 8], tb[1, 2, 4, 8], tb[1, 2, 3, 8], tb[4, 6, 7, 8], 
   tb[1, 2, 3, 4], tb[4, 5, 7, 8], tb[4, 5, 6, 8], tb[4, 5, 6, 7], 
   tb[2, 3, 4, 8], tb[5, 6, 7, 8]}}, {{2, 3, 5, 7, 6, 9, 8, 12}, 
  {tb7[4, 1, 3, 5, 6, 7, 8], tb7[4, 1, 2, 5, 6, 7, 8], 
   tb[1, 2, 3, 6]*tb[4, 5, 7, 8] - tb[1, 2, 3, 5]*tb[4, 6, 7, 8] + 
    tb[1, 2, 3, 4]*tb[5, 6, 7, 8], tb[4, 6, 7, 8], tb[1, 2, 3, 4], 
   tb[4, 5, 6, 8], tb[4, 5, 7, 8], tb7[4, 2, 3, 5, 6, 7, 8], tb[4, 5, 6, 7], 
   tb[5, 6, 7, 8]}}, {{1, 3, 5, 7, 6, 8, 10, 12}, 
  {tb[7, 8, 4, 5], tb7[4, 5, 6, 7, 8, 2, 3], tb[5, 6, 7, 4], tb[7, 8, 3, 4], 
   tb[5, 6, 7, 8], tb[7, 8, 2, 4], tb[7, 8, 2, 3], tb[6, 7, 8, 4], 
   tb[8, 2, 3, 4]}}, {{1, 3, 5, 6, 8, 7, 10, 12}, 
  {tb[4, 5, 8, 2], tb7[8, 2, 3, 4, 5, 6, 7], tb[2, 3, 4, 8], tb[4, 5, 7, 8], 
   tb[2, 3, 4, 5], tb[4, 5, 6, 8], tb[4, 5, 6, 7], tb[3, 4, 5, 8], 
   tb[5, 6, 7, 8]}}, {{1, 4, 5, 7, 8, 6, 10, 11}, 
  {tb[2, 5, 7, 8], tb[2, 3, 7, 8], tb[2, 3, 4, 8], tb[2, 3, 4, 5], 
   tb[3, 4, 5, 7], tb[4, 5, 7, 8]}}, {{1, 5, 4, 7, 6, 8, 10, 11}, 
  {tb[5, 7, 8, 2], tb7[2, 3, 4, 5, 6, 7, 8], tb7[7, 8, 2, 3, 4, 5, 6], 
   tb[5, 6, 7, 8], tb[7, 8, 2, 4], tb[6, 7, 8, 2], tb[7, 8, 2, 3], 
   tb[8, 2, 3, 4]}}, {{1, 5, 4, 6, 8, 7, 10, 11}, 
  {tb[8, 2, 5, 6], tb7[5, 6, 7, 8, 2, 3, 4], tb[6, 7, 8, 5], tb[8, 2, 4, 5], 
   tb[6, 7, 8, 2], tb[8, 2, 3, 5], tb[8, 2, 3, 4], tb[7, 8, 2, 5], 
   tb[2, 3, 4, 5]}}, {{1, 4, 6, 7, 5, 8, 10, 11}, 
  {tb[2, 6, 7, 8], tb[2, 3, 7, 8], tb[2, 3, 4, 8], tb[2, 3, 4, 6], 
   tb[3, 4, 6, 7], tb[4, 6, 7, 8]}}, {{1, 4, 6, 5, 8, 7, 10, 11}, 
  {tb[6, 8, 2, 3], tb7[3, 4, 5, 6, 7, 8, 2], tb7[8, 2, 3, 4, 5, 6, 7], 
   tb[6, 7, 8, 2], tb[8, 2, 3, 5], tb[7, 8, 2, 3], tb[8, 2, 3, 4], 
   tb[2, 3, 4, 5]}}, {{2, 5, 4, 7, 6, 9, 8, 11}, 
  {tb7[1, 3, 4, 5, 6, 7, 8], tb[1, 2, 7, 8], tb7[6, 1, 2, 3, 4, 7, 8], 
   tb7[3, 1, 2, 5, 6, 7, 8], tb[1, 2, 3, 4], tb7[8, 1, 2, 3, 4, 5, 6], 
   tb7[5, 1, 2, 3, 4, 7, 8], tb[3, 4, 5, 6], tb7[2, 3, 4, 5, 6, 7, 8], 
   tb7[7, 1, 2, 3, 4, 5, 6], tb[5, 6, 7, 8], tb7[4, 1, 2, 5, 6, 7, 8]}}}


==> anc/yik2n9.m <==
{{{1, 2, 3, 6, 7, 8, 9, 13, 14}, {tb[4, 5, 6, 9], tb[4, 5, 6, 7], 
   tb[5, 6, 7, 8], tb[6, 7, 8, 9], tb[4, 7, 8, 9], tb[4, 5, 8, 9]}}, 
 {{1, 2, 6, 5, 7, 8, 9, 13, 12}, {tb[4, 6, 7, 8], 
   tb[3, 6, 7, 8]*tb[4, 5, 8, 9] - tb[3, 4, 5, 8]*tb[6, 7, 8, 9], 
   -(tb[3, 6, 8, 9]*tb[4, 5, 6, 7]) + tb[3, 6, 7, 9]*tb[4, 5, 6, 8], 
   tb[4, 5, 6, 7], tb[3, 6, 7, 8], tb[5, 6, 7, 8], tb[6, 7, 8, 9], 
   tb[3, 7, 8, 9]}}, {{1, 2, 5, 7, 6, 8, 9, 13, 12}, 
  {tb[4, 5, 7, 8], tb[3, 4, 6, 9]*tb[4, 5, 7, 8] - 
    tb[3, 4, 5, 9]*tb[4, 6, 7, 8], tb[4, 5, 6, 7], tb[3, 4, 7, 8], 
   tb[5, 6, 7, 8], tb[4, 7, 8, 9], tb[3, 7, 8, 9], tb[4, 6, 7, 8], 
   tb[3, 4, 8, 9]}}, {{1, 2, 5, 6, 8, 7, 9, 13, 12}, 
  {tb[4, 5, 8, 9], tb[3, 6, 7, 8]*tb[4, 5, 8, 9] - 
    tb[3, 4, 5, 8]*tb[6, 7, 8, 9], tb[3, 4, 8, 9], tb[4, 5, 7, 8], 
   tb[3, 4, 5, 9], tb[4, 5, 6, 8], tb[4, 5, 6, 7], tb[3, 4, 5, 8], 
   tb[5, 6, 7, 8]}}, {{1, 2, 5, 6, 7, 9, 8, 13, 12}, 
  {tb[4, 5, 6, 9], -(tb[3, 6, 8, 9]*tb[4, 5, 6, 7]) + 
    tb[3, 6, 7, 9]*tb[4, 5, 6, 8], tb[3, 4, 6, 9]*tb[4, 5, 7, 8] - 
    tb[3, 4, 5, 9]*tb[4, 6, 7, 8], tb[3, 4, 5, 9], tb[4, 5, 6, 8], 
   tb[3, 4, 5, 6], tb[4, 5, 6, 7], tb[5, 6, 7, 8]}}, 
 {{1, 3, 5, 6, 7, 11, 9, 8, 13}, {tb[2, 4, 5, 6], 
   -(tb[2, 3, 6, 9]*tb[4, 5, 6, 7]) + tb[2, 3, 6, 7]*tb[4, 5, 6, 9], 
   tb[2, 3, 4, 6]*tb[4, 5, 7, 9] - tb[2, 3, 4, 5]*tb[4, 6, 7, 9], 
   tb[2, 3, 4, 5], tb[4, 5, 6, 9], tb[3, 4, 5, 6], tb[4, 5, 6, 7], 
   tb[5, 6, 7, 9]}}, {{1, 5, 3, 7, 6, 8, 9, 13, 11}, 
  {tb[4, 5, 7, 8], tb[2, 4, 6, 9]*tb[4, 5, 7, 8] - 
    tb[2, 4, 5, 9]*tb[4, 6, 7, 8], tb[4, 5, 6, 7], tb[2, 4, 7, 8], 
   tb[5, 6, 7, 8], tb[4, 7, 8, 9], tb[2, 7, 8, 9], tb[4, 6, 7, 8], 
   tb[2, 4, 8, 9]}}, {{1, 4, 6, 5, 7, 11, 9, 8, 12}, 
  {tb[2, 3, 6, 7], -(tb[2, 3, 6, 9]*tb[4, 5, 6, 7]) + 
    tb[2, 3, 6, 7]*tb[4, 5, 6, 9], tb[2, 6, 7, 9], tb[2, 3, 5, 6], 
   tb[2, 3, 7, 9], tb[2, 3, 4, 6], tb[2, 3, 4, 5], tb[2, 3, 6, 9], 
   tb[3, 4, 5, 6]}}, {{1, 4, 5, 7, 6, 11, 9, 8, 12}, 
  {tb[2, 3, 4, 7], tb[2, 3, 4, 6]*tb[4, 5, 7, 9] - 
    tb[2, 3, 4, 5]*tb[4, 6, 7, 9], -(tb[2, 3, 7, 9]*tb[2, 4, 5, 6]) + 
    tb[2, 3, 5, 6]*tb[2, 4, 7, 9], tb[2, 3, 7, 9], tb[2, 3, 4, 6], 
   tb[2, 3, 4, 9], tb[2, 3, 4, 5], tb[3, 4, 5, 6]}}, 
 {{1, 2, 6, 4, 7, 8, 9, 12, 14}, {tb[3, 5, 6, 9], tb[3, 5, 6, 7], 
   tb[5, 6, 7, 8], tb[6, 7, 8, 9], tb[3, 7, 8, 9], tb[3, 5, 8, 9]}}, 
 {{1, 3, 7, 5, 6, 8, 9, 13, 11}, {tb[4, 6, 7, 8], tb[4, 5, 7, 8], 
   -(tb[2, 3, 8, 9]*tb[4, 5, 6, 7]) + tb[2, 3, 7, 9]*tb[4, 5, 6, 8], 
   tb[4, 5, 6, 7], tb[2, 3, 7, 8], tb[5, 6, 7, 8], tb[3, 7, 8, 9], 
   tb[2, 7, 8, 9], tb[2, 3, 8, 9]}}, {{1, 3, 6, 5, 8, 7, 9, 13, 11}, 
  {tb[3, 6, 7, 8]*tb[4, 5, 8, 9] - tb[3, 4, 5, 8]*tb[6, 7, 8, 9], 
   tb[2, 6, 7, 8]*tb[4, 5, 8, 9] - tb[2, 4, 5, 8]*tb[6, 7, 8, 9], 
   tb[2, 3, 8, 9], tb[4, 5, 7, 8], tb[4, 6, 7, 8], 
   tb[2, 3, 5, 9]*tb[4, 6, 7, 8] - tb[2, 3, 4, 9]*tb[5, 6, 7, 8], 
   tb[4, 5, 6, 8], tb[4, 5, 6, 7], -(tb[2, 6, 7, 8]*tb[3, 4, 5, 8]) + 
    tb[2, 4, 5, 8]*tb[3, 6, 7, 8], tb[5, 6, 7, 8]}}, 
 {{1, 3, 6, 5, 7, 9, 8, 13, 11}, {tb[3, 6, 7, 8]*tb[4, 5, 6, 9] - 
    tb[3, 4, 5, 6]*tb[6, 7, 8, 9], tb[2, 6, 7, 8]*tb[4, 5, 6, 9] - 
    tb[2, 4, 5, 6]*tb[6, 7, 8, 9], tb[2, 3, 6, 9]*tb[4, 5, 7, 8] - 
    tb[2, 3, 5, 9]*tb[4, 6, 7, 8] + tb[2, 3, 4, 9]*tb[5, 6, 7, 8], 
   tb[4, 6, 7, 8], tb[2, 3, 5, 9]*tb[4, 6, 7, 8] - 
    tb[2, 3, 4, 9]*tb[5, 6, 7, 8], tb[4, 5, 6, 8], 
   -(tb[2, 6, 7, 8]*tb[3, 4, 5, 6]) + tb[2, 4, 5, 6]*tb[3, 6, 7, 8], 
   tb[4, 5, 6, 7], tb[5, 6, 7, 8]}}, {{1, 2, 4, 7, 6, 8, 9, 12, 14}, 
  {tb[5, 7, 8, 9], -(tb[3, 7, 8, 9]*tb[4, 5, 6, 9]) + 
    tb[3, 5, 6, 9]*tb[4, 7, 8, 9], -(tb[3, 4, 7, 9]*tb[5, 6, 7, 8]) + 
    tb[3, 4, 7, 8]*tb[5, 6, 7, 9], tb[5, 6, 7, 8], tb[4, 7, 8, 9], 
   tb[6, 7, 8, 9], tb[3, 7, 8, 9], tb[3, 4, 8, 9]}}, 
 {{1, 3, 5, 8, 6, 7, 9, 13, 11}, {tb[3, 4, 8, 9], tb[2, 4, 8, 9], 
   tb[2, 3, 8, 9], tb[4, 6, 7, 8], tb[2, 3, 4, 9], tb[4, 5, 7, 8], 
   tb[4, 5, 6, 8], tb[4, 5, 6, 7], tb[2, 3, 4, 8], tb[5, 6, 7, 8]}}, 
 {{1, 3, 5, 7, 6, 9, 8, 13, 11}, {tb[3, 4, 7, 8]*tb[4, 5, 6, 9] - 
    tb[3, 4, 5, 6]*tb[4, 7, 8, 9], tb[2, 4, 7, 8]*tb[4, 5, 6, 9] - 
    tb[2, 4, 5, 6]*tb[4, 7, 8, 9], tb[2, 3, 6, 9]*tb[4, 5, 7, 8] - 
    tb[2, 3, 5, 9]*tb[4, 6, 7, 8] + tb[2, 3, 4, 9]*tb[5, 6, 7, 8], 
   tb[4, 6, 7, 8], tb[2, 3, 4, 9], tb[4, 5, 6, 8], tb[4, 5, 7, 8], 
   -(tb[2, 4, 7, 8]*tb[3, 4, 5, 6]) + tb[2, 4, 5, 6]*tb[3, 4, 7, 8], 
   tb[4, 5, 6, 7], tb[5, 6, 7, 8]}}, {{1, 2, 4, 6, 8, 7, 9, 12, 14}, 
  {tb[5, 6, 8, 9], tb[3, 4, 5, 7]*tb[5, 6, 8, 9] - 
    tb[3, 4, 5, 6]*tb[5, 7, 8, 9], tb[5, 6, 7, 8], tb[4, 5, 8, 9], 
   tb[6, 7, 8, 9], tb[3, 5, 8, 9], tb[3, 4, 8, 9], tb[5, 7, 8, 9], 
   tb[3, 4, 5, 9]}}, {{1, 3, 5, 6, 9, 7, 8, 13, 11}, 
  {tb[3, 4, 5, 9], tb[2, 4, 5, 9], tb[2, 3, 5, 9]*tb[4, 6, 7, 8] - 
    tb[2, 3, 4, 9]*tb[5, 6, 7, 8], tb[2, 3, 4, 9], tb[4, 5, 7, 8], 
   tb[2, 3, 4, 5], tb[4, 5, 6, 8], tb[4, 5, 6, 7], tb[5, 6, 7, 8]}}, 
 {{1, 2, 4, 6, 7, 9, 8, 12, 14}, {tb[3, 5, 6, 9], 
   -(tb[3, 7, 8, 9]*tb[4, 5, 6, 9]) + tb[3, 5, 6, 9]*tb[4, 7, 8, 9], 
   tb[3, 4, 5, 9], tb[5, 6, 8, 9], tb[3, 4, 5, 6], tb[5, 6, 7, 9], 
   tb[5, 6, 7, 8], tb[4, 5, 6, 9], tb[6, 7, 8, 9]}}, 
 {{1, 2, 4, 6, 7, 8, 12, 9, 14}, {tb[3, 5, 6, 7], 
   -(tb[3, 4, 7, 9]*tb[5, 6, 7, 8]) + tb[3, 4, 7, 8]*tb[5, 6, 7, 9], 
   tb[3, 4, 5, 7]*tb[5, 6, 8, 9] - tb[3, 4, 5, 6]*tb[5, 7, 8, 9], 
   tb[3, 4, 5, 6], tb[5, 6, 7, 9], tb[4, 5, 6, 7], tb[5, 6, 7, 8], 
   tb[6, 7, 8, 9]}}, {{1, 2, 6, 5, 7, 8, 12, 9, 13}, 
  {tb[3, 4, 6, 7], -(tb[3, 4, 8, 9]*tb[3, 5, 6, 7]) + 
    tb[3, 4, 6, 7]*tb[3, 5, 8, 9], tb[3, 4, 5, 6], tb[3, 6, 7, 9], 
   tb[4, 5, 6, 7], tb[3, 6, 7, 8], tb[6, 7, 8, 9], tb[3, 5, 6, 7], 
   tb[3, 7, 8, 9]}}, {{1, 2, 5, 7, 6, 8, 12, 9, 13}, 
  {tb[3, 4, 7, 8], -(tb[3, 4, 7, 9]*tb[5, 6, 7, 8]) + 
    tb[3, 4, 7, 8]*tb[5, 6, 7, 9], tb[3, 7, 8, 9], tb[3, 4, 6, 7], 
   tb[3, 4, 8, 9], tb[3, 4, 5, 7], tb[3, 4, 5, 6], tb[3, 4, 7, 9], 
   tb[4, 5, 6, 7]}}, {{1, 2, 5, 6, 8, 7, 12, 9, 13}, 
  {tb[3, 4, 5, 8], tb[3, 4, 5, 7]*tb[5, 6, 8, 9] - 
    tb[3, 4, 5, 6]*tb[5, 7, 8, 9], -(tb[3, 4, 8, 9]*tb[3, 5, 6, 7]) + 
    tb[3, 4, 6, 7]*tb[3, 5, 8, 9], tb[3, 4, 8, 9], tb[3, 4, 5, 7], 
   tb[3, 4, 5, 9], tb[3, 4, 5, 6], tb[4, 5, 6, 7]}}, 
 {{1, 2, 5, 6, 7, 9, 12, 8, 13}, {tb[3, 4, 5, 9], tb[3, 4, 5, 6], 
   tb[4, 5, 6, 7], tb[5, 6, 7, 9], tb[3, 6, 7, 9], tb[3, 4, 7, 9]}}, 
 {{1, 6, 4, 5, 7, 8, 12, 9, 11}, {tb[3, 5, 6, 7], tb[3, 4, 6, 7], 
   -(tb[2, 7, 8, 9]*tb[3, 4, 5, 6]) + tb[2, 6, 8, 9]*tb[3, 4, 5, 7], 
   tb[3, 4, 5, 6], tb[2, 6, 7, 9], tb[4, 5, 6, 7], tb[2, 6, 7, 8], 
   tb[6, 7, 8, 9], tb[2, 7, 8, 9]}}, {{1, 5, 4, 7, 6, 8, 12, 9, 11}, 
  {tb[2, 5, 6, 7]*tb[3, 4, 7, 8] - tb[2, 3, 4, 7]*tb[5, 6, 7, 8], 
   -(tb[3, 4, 7, 9]*tb[5, 6, 7, 8]) + tb[3, 4, 7, 8]*tb[5, 6, 7, 9], 
   tb[2, 7, 8, 9], tb[3, 4, 6, 7], tb[3, 5, 6, 7], 
   tb[2, 4, 8, 9]*tb[3, 5, 6, 7] - tb[2, 3, 8, 9]*tb[4, 5, 6, 7], 
   tb[3, 4, 5, 7], tb[3, 4, 5, 6], tb[2, 5, 6, 7]*tb[3, 4, 7, 9] - 
    tb[2, 3, 4, 7]*tb[5, 6, 7, 9], tb[4, 5, 6, 7]}}, 
 {{1, 5, 4, 6, 8, 7, 12, 9, 11}, {tb[2, 5, 6, 7]*tb[3, 4, 5, 8] - 
    tb[2, 3, 4, 5]*tb[5, 6, 7, 8], -(tb[3, 4, 5, 9]*tb[5, 6, 7, 8]) + 
    tb[3, 4, 5, 8]*tb[5, 6, 7, 9], tb[2, 5, 8, 9]*tb[3, 4, 6, 7] - 
    tb[2, 4, 8, 9]*tb[3, 5, 6, 7] + tb[2, 3, 8, 9]*tb[4, 5, 6, 7], 
   tb[3, 5, 6, 7], tb[2, 4, 8, 9]*tb[3, 5, 6, 7] - 
    tb[2, 3, 8, 9]*tb[4, 5, 6, 7], tb[3, 4, 5, 7], 
   tb[2, 5, 6, 7]*tb[3, 4, 5, 9] - tb[2, 3, 4, 5]*tb[5, 6, 7, 9], 
   tb[3, 4, 5, 6], tb[4, 5, 6, 7]}}, {{1, 4, 3, 7, 6, 8, 9, 11, 14}, 
  {tb[5, 7, 8, 9], -(tb[2, 7, 8, 9]*tb[4, 5, 6, 9]) + 
    tb[2, 5, 6, 9]*tb[4, 7, 8, 9], -(tb[2, 4, 7, 9]*tb[5, 6, 7, 8]) + 
    tb[2, 4, 7, 8]*tb[5, 6, 7, 9], tb[5, 6, 7, 8], tb[4, 7, 8, 9], 
   tb[6, 7, 8, 9], tb[2, 7, 8, 9], tb[2, 4, 8, 9]}}, 
 {{1, 4, 7, 5, 6, 8, 12, 9, 11}, {tb[2, 3, 7, 8], tb[3, 7, 8, 9], 
   tb[2, 7, 8, 9], tb[3, 5, 6, 7], tb[2, 3, 8, 9], tb[3, 4, 6, 7], 
   tb[3, 4, 5, 7], tb[3, 4, 5, 6], tb[2, 3, 7, 9], tb[4, 5, 6, 7]}}, 
 {{1, 4, 6, 5, 8, 7, 12, 9, 11}, {tb[2, 3, 6, 7]*tb[3, 4, 5, 8] - 
    tb[2, 3, 4, 5]*tb[3, 6, 7, 8], -(tb[3, 4, 5, 9]*tb[3, 6, 7, 8]) + 
    tb[3, 4, 5, 8]*tb[3, 6, 7, 9], tb[2, 5, 8, 9]*tb[3, 4, 6, 7] - 
    tb[2, 4, 8, 9]*tb[3, 5, 6, 7] + tb[2, 3, 8, 9]*tb[4, 5, 6, 7], 
   tb[3, 5, 6, 7], tb[2, 3, 8, 9], tb[3, 4, 5, 7], tb[3, 4, 6, 7], 
   tb[2, 3, 6, 7]*tb[3, 4, 5, 9] - tb[2, 3, 4, 5]*tb[3, 6, 7, 9], 
   tb[3, 4, 5, 6], tb[4, 5, 6, 7]}}, {{1, 4, 3, 6, 8, 7, 9, 11, 14}, 
  {tb[5, 6, 8, 9], tb[2, 4, 5, 7]*tb[5, 6, 8, 9] - 
    tb[2, 4, 5, 6]*tb[5, 7, 8, 9], tb[5, 6, 7, 8], tb[4, 5, 8, 9], 
   tb[6, 7, 8, 9], tb[2, 5, 8, 9], tb[2, 4, 8, 9], tb[5, 7, 8, 9], 
   tb[2, 4, 5, 9]}}, {{1, 4, 5, 8, 6, 7, 12, 9, 11}, 
  {tb[2, 3, 4, 8], tb[3, 4, 8, 9], tb[2, 4, 8, 9]*tb[3, 5, 6, 7] - 
    tb[2, 3, 8, 9]*tb[4, 5, 6, 7], tb[2, 3, 8, 9], tb[3, 4, 6, 7], 
   tb[2, 3, 4, 9], tb[3, 4, 5, 7], tb[3, 4, 5, 6], tb[4, 5, 6, 7]}}, 
 {{1, 4, 3, 6, 7, 9, 8, 11, 14}, {tb[2, 5, 6, 9], 
   -(tb[2, 7, 8, 9]*tb[4, 5, 6, 9]) + tb[2, 5, 6, 9]*tb[4, 7, 8, 9], 
   tb[2, 4, 5, 9], tb[5, 6, 8, 9], tb[2, 4, 5, 6], tb[5, 6, 7, 9], 
   tb[5, 6, 7, 8], tb[4, 5, 6, 9], tb[6, 7, 8, 9]}}, 
 {{1, 4, 3, 6, 7, 8, 11, 9, 14}, {tb[2, 5, 6, 7], 
   -(tb[2, 4, 7, 9]*tb[5, 6, 7, 8]) + tb[2, 4, 7, 8]*tb[5, 6, 7, 9], 
   tb[2, 4, 5, 7]*tb[5, 6, 8, 9] - tb[2, 4, 5, 6]*tb[5, 7, 8, 9], 
   tb[2, 4, 5, 6], tb[5, 6, 7, 9], tb[4, 5, 6, 7], tb[5, 6, 7, 8], 
   tb[6, 7, 8, 9]}}, {{1, 3, 4, 6, 7, 11, 8, 9, 14}, 
  {tb[2, 4, 5, 6], tb[2, 3, 5, 6], tb[2, 3, 4, 6]*tb[5, 7, 8, 9] - 
    tb[2, 3, 4, 5]*tb[6, 7, 8, 9], tb[2, 3, 4, 5], tb[5, 6, 8, 9], 
   tb[3, 4, 5, 6], tb[5, 6, 7, 9], tb[5, 6, 7, 8], tb[6, 7, 8, 9]}}, 
 {{1, 3, 6, 5, 7, 11, 8, 9, 13}, {-(tb[2, 3, 6, 9]*tb[4, 5, 6, 7]) + 
    tb[2, 3, 6, 7]*tb[4, 5, 6, 9], -(tb[2, 3, 6, 8]*tb[4, 5, 6, 7]) + 
    tb[2, 3, 6, 7]*tb[4, 5, 6, 8], tb[6, 7, 8, 9], tb[2, 3, 5, 6], 
   tb[2, 4, 5, 6], -(tb[2, 7, 8, 9]*tb[3, 4, 5, 6]) + 
    tb[2, 4, 5, 6]*tb[3, 7, 8, 9], tb[2, 3, 4, 6], tb[2, 3, 4, 5], 
   -(tb[2, 3, 6, 9]*tb[4, 5, 6, 8]) + tb[2, 3, 6, 8]*tb[4, 5, 6, 9], 
   tb[3, 4, 5, 6]}}, {{1, 3, 5, 7, 6, 11, 8, 9, 13}, 
  {-(tb[2, 3, 4, 9]*tb[4, 5, 6, 7]) + tb[2, 3, 4, 7]*tb[4, 5, 6, 9], 
   -(tb[2, 3, 4, 8]*tb[4, 5, 6, 7]) + tb[2, 3, 4, 7]*tb[4, 5, 6, 8], 
   tb[2, 7, 8, 9]*tb[3, 4, 5, 6] - tb[2, 4, 5, 6]*tb[3, 7, 8, 9] + 
    tb[2, 3, 5, 6]*tb[4, 7, 8, 9], tb[2, 4, 5, 6], 
   -(tb[2, 7, 8, 9]*tb[3, 4, 5, 6]) + tb[2, 4, 5, 6]*tb[3, 7, 8, 9], 
   tb[2, 3, 4, 6], -(tb[2, 3, 4, 9]*tb[4, 5, 6, 8]) + 
    tb[2, 3, 4, 8]*tb[4, 5, 6, 9], tb[2, 3, 4, 5], tb[3, 4, 5, 6]}}, 
 {{1, 3, 5, 6, 8, 11, 7, 9, 13}, {tb[2, 4, 5, 6], 
   -(tb[2, 3, 6, 9]*tb[4, 5, 6, 8]) + tb[2, 3, 6, 8]*tb[4, 5, 6, 9], 
   tb[2, 3, 4, 6]*tb[4, 5, 8, 9] - tb[2, 3, 4, 5]*tb[4, 6, 8, 9], 
   tb[2, 3, 4, 5], tb[4, 5, 6, 9], tb[3, 4, 5, 6], tb[4, 5, 6, 8], 
   tb[5, 6, 8, 9]}}, {{1, 6, 4, 5, 7, 11, 8, 9, 12}, 
  {tb[2, 6, 7, 9], tb[2, 6, 7, 8], tb[6, 7, 8, 9], tb[2, 4, 5, 6], 
   tb[2, 7, 8, 9], tb[2, 3, 5, 6], tb[2, 3, 4, 6], tb[2, 3, 4, 5], 
   tb[2, 6, 8, 9], tb[3, 4, 5, 6]}}, {{1, 5, 4, 7, 6, 11, 8, 9, 12}, 
  {-(tb[2, 3, 4, 9]*tb[2, 5, 6, 7]) + tb[2, 3, 4, 7]*tb[2, 5, 6, 9], 
   -(tb[2, 3, 4, 8]*tb[2, 5, 6, 7]) + tb[2, 3, 4, 7]*tb[2, 5, 6, 8], 
   tb[2, 7, 8, 9]*tb[3, 4, 5, 6] - tb[2, 4, 5, 6]*tb[3, 7, 8, 9] + 
    tb[2, 3, 5, 6]*tb[4, 7, 8, 9], tb[2, 4, 5, 6], tb[2, 7, 8, 9], 
   tb[2, 3, 4, 6], tb[2, 3, 5, 6], -(tb[2, 3, 4, 9]*tb[2, 5, 6, 8]) + 
    tb[2, 3, 4, 8]*tb[2, 5, 6, 9], tb[2, 3, 4, 5], tb[3, 4, 5, 6]}}, 
 {{1, 3, 6, 4, 8, 7, 9, 11, 14}, {tb[5, 6, 8, 9], 
   tb[2, 3, 5, 7]*tb[5, 6, 8, 9] - tb[2, 3, 5, 6]*tb[5, 7, 8, 9], 
   tb[5, 6, 7, 8], tb[3, 5, 8, 9], tb[6, 7, 8, 9], tb[2, 5, 8, 9], 
   tb[2, 3, 8, 9], tb[5, 7, 8, 9], tb[2, 3, 5, 9]}}, 
 {{1, 4, 7, 5, 6, 11, 8, 9, 12}, {tb[2, 3, 7, 9], tb[2, 3, 7, 8], 
   -(tb[2, 7, 8, 9]*tb[3, 4, 5, 6]) + tb[2, 4, 5, 6]*tb[3, 7, 8, 9], 
   tb[2, 7, 8, 9], tb[2, 3, 5, 6], tb[2, 3, 8, 9], tb[2, 3, 4, 6], 
   tb[2, 3, 4, 5], tb[3, 4, 5, 6]}}, {{1, 3, 6, 4, 7, 9, 8, 11, 14}, 
  {tb[2, 5, 6, 9], -(tb[2, 7, 8, 9]*tb[3, 5, 6, 9]) + 
    tb[2, 5, 6, 9]*tb[3, 7, 8, 9], tb[2, 3, 5, 9], tb[5, 6, 8, 9], 
   tb[2, 3, 5, 6], tb[5, 6, 7, 9], tb[5, 6, 7, 8], tb[3, 5, 6, 9], 
   tb[6, 7, 8, 9]}}, {{1, 3, 6, 4, 7, 8, 11, 9, 14}, 
  {tb[2, 5, 6, 7], -(tb[2, 3, 7, 9]*tb[5, 6, 7, 8]) + 
    tb[2, 3, 7, 8]*tb[5, 6, 7, 9], tb[2, 3, 5, 7]*tb[5, 6, 8, 9] - 
    tb[2, 3, 5, 6]*tb[5, 7, 8, 9], tb[2, 3, 5, 6], tb[5, 6, 7, 9], 
   tb[3, 5, 6, 7], tb[5, 6, 7, 8], tb[6, 7, 8, 9]}}, 
 {{2, 3, 4, 6, 10, 7, 8, 9, 14}, {tb[5, 6, 8, 9], tb[5, 6, 7, 9], 
   tb[5, 6, 7, 8], tb[6, 7, 8, 9], tb[1, 3, 4, 5], tb[1, 2, 4, 5], 
   tb[1, 2, 3, 5], tb[1, 2, 3, 4], tb[5, 7, 8, 9], tb[2, 3, 4, 5]}}, 
 {{2, 3, 4, 8, 6, 7, 10, 9, 14}, {tb[1, 3, 4, 9]*tb[5, 6, 7, 8] - 
    tb[1, 3, 4, 8]*tb[5, 6, 7, 9], tb[1, 2, 4, 9]*tb[5, 6, 7, 8] - 
    tb[1, 2, 4, 8]*tb[5, 6, 7, 9], tb[1, 2, 3, 9]*tb[5, 6, 7, 8] - 
    tb[1, 2, 3, 8]*tb[5, 6, 7, 9], tb[1, 2, 3, 4], tb[5, 6, 7, 9], 
   tb[5, 7, 8, 9], tb[5, 6, 8, 9], tb[2, 3, 4, 9]*tb[5, 6, 7, 8] - 
    tb[2, 3, 4, 8]*tb[5, 6, 7, 9], tb[5, 6, 7, 8], tb[6, 7, 8, 9]}}, 
 {{1, 3, 4, 8, 6, 7, 9, 11, 14}, {tb[5, 7, 8, 9], tb[5, 6, 8, 9], 
   -(tb[2, 3, 4, 9]*tb[5, 6, 7, 8]) + tb[2, 3, 4, 8]*tb[5, 6, 7, 9], 
   tb[5, 6, 7, 8], tb[3, 4, 8, 9], tb[6, 7, 8, 9], tb[2, 4, 8, 9], 
   tb[2, 3, 8, 9], tb[2, 3, 4, 9]}}, {{2, 3, 4, 7, 6, 10, 8, 9, 14}, 
  {-(tb[1, 3, 4, 6]*tb[7, 8, 9, 5]) + tb[1, 3, 4, 5]*tb[7, 8, 9, 6], 
   -(tb[1, 2, 4, 6]*tb[7, 8, 9, 5]) + tb[1, 2, 4, 5]*tb[7, 8, 9, 6], 
   -(tb[1, 2, 3, 6]*tb[7, 8, 9, 5]) + tb[1, 2, 3, 5]*tb[7, 8, 9, 6], 
   tb[1, 2, 3, 4], tb[5, 6, 8, 9], tb[5, 7, 8, 9], 
   -(tb[2, 3, 4, 6]*tb[7, 8, 9, 5]) + tb[2, 3, 4, 5]*tb[7, 8, 9, 6], 
   tb[5, 6, 7, 9], tb[5, 6, 7, 8], tb[6, 7, 8, 9]}}, 
 {{1, 3, 4, 7, 6, 9, 8, 11, 14}, {-(tb[2, 7, 8, 9]*tb[4, 5, 6, 9]) + 
    tb[2, 5, 6, 9]*tb[4, 7, 8, 9], -(tb[2, 7, 8, 9]*tb[3, 5, 6, 9]) + 
    tb[2, 5, 6, 9]*tb[3, 7, 8, 9], tb[2, 3, 4, 9], tb[5, 6, 8, 9], 
   tb[5, 7, 8, 9], tb[2, 3, 4, 6]*tb[5, 7, 8, 9] - 
    tb[2, 3, 4, 5]*tb[6, 7, 8, 9], tb[5, 6, 7, 9], tb[5, 6, 7, 8], 
   -(tb[3, 7, 8, 9]*tb[4, 5, 6, 9]) + tb[3, 5, 6, 9]*tb[4, 7, 8, 9], 
   tb[6, 7, 8, 9]}}, {{1, 3, 4, 7, 6, 8, 11, 9, 14}, 
  {-(tb[2, 7, 8, 9]*tb[4, 5, 6, 7]) + tb[2, 5, 6, 7]*tb[4, 7, 8, 9], 
   -(tb[2, 7, 8, 9]*tb[3, 5, 6, 7]) + tb[2, 5, 6, 7]*tb[3, 7, 8, 9], 
   tb[2, 3, 4, 7]*tb[5, 6, 8, 9] - tb[2, 3, 4, 6]*tb[5, 7, 8, 9] + 
    tb[2, 3, 4, 5]*tb[6, 7, 8, 9], tb[5, 7, 8, 9], 
   tb[2, 3, 4, 6]*tb[5, 7, 8, 9] - tb[2, 3, 4, 5]*tb[6, 7, 8, 9], 
   tb[5, 6, 7, 9], -(tb[3, 7, 8, 9]*tb[4, 5, 6, 7]) + 
    tb[3, 5, 6, 7]*tb[4, 7, 8, 9], tb[5, 6, 7, 8], tb[6, 7, 8, 9]}}, 
 {{1, 3, 4, 6, 9, 7, 8, 11, 14}, {tb[5, 6, 8, 9], tb[5, 6, 7, 9], 
   tb[5, 6, 7, 8], tb[3, 4, 5, 9], tb[6, 7, 8, 9], tb[2, 4, 5, 9], 
   tb[2, 3, 5, 9], tb[2, 3, 4, 9], tb[5, 7, 8, 9], tb[2, 3, 4, 5]}}, 
 {{1, 3, 4, 6, 8, 7, 11, 9, 14}, {-(tb[2, 5, 8, 9]*tb[4, 5, 6, 7]) + 
    tb[2, 5, 6, 7]*tb[4, 5, 8, 9], -(tb[2, 5, 8, 9]*tb[3, 5, 6, 7]) + 
    tb[2, 5, 6, 7]*tb[3, 5, 8, 9], tb[2, 3, 4, 7]*tb[5, 6, 8, 9] - 
    tb[2, 3, 4, 6]*tb[5, 7, 8, 9] + tb[2, 3, 4, 5]*tb[6, 7, 8, 9], 
   tb[5, 7, 8, 9], tb[2, 3, 4, 5], tb[5, 6, 7, 9], tb[5, 6, 8, 9], 
   -(tb[3, 5, 8, 9]*tb[4, 5, 6, 7]) + tb[3, 5, 6, 7]*tb[4, 5, 8, 9], 
   tb[5, 6, 7, 8], tb[6, 7, 8, 9]}}, {{1, 2, 6, 7, 5, 8, 9, 12, 13}, 
  {tb[3, 4, 6, 9], tb[3, 4, 6, 7], tb[4, 6, 7, 8], tb[6, 7, 8, 9], 
   tb[3, 7, 8, 9], tb[3, 4, 8, 9]}}, {{1, 2, 6, 5, 8, 7, 9, 12, 13}, 
  {tb[3, 6, 8, 9], -(tb[3, 4, 8, 9]*tb[3, 5, 6, 7]) + 
    tb[3, 4, 6, 7]*tb[3, 5, 8, 9], tb[3, 6, 7, 8]*tb[4, 5, 8, 9] - 
    tb[3, 4, 5, 8]*tb[6, 7, 8, 9], tb[6, 7, 8, 9], tb[3, 5, 8, 9], 
   tb[3, 7, 8, 9], tb[3, 4, 8, 9], tb[3, 4, 5, 9]}}, 
 {{1, 2, 6, 5, 7, 9, 8, 12, 13}, {tb[3, 6, 7, 9], 
   -(tb[3, 6, 8, 9]*tb[4, 5, 6, 7]) + tb[3, 6, 7, 9]*tb[4, 5, 6, 8], 
   tb[6, 7, 8, 9], tb[3, 5, 6, 9], tb[3, 7, 8, 9], tb[3, 4, 6, 9], 
   tb[3, 4, 5, 9], tb[3, 6, 8, 9], tb[3, 4, 5, 6]}}, 
 {{1, 2, 5, 7, 8, 6, 9, 12, 13}, {tb[3, 4, 5, 9], tb[3, 4, 5, 7], 
   tb[4, 5, 7, 8], tb[5, 7, 8, 9], tb[3, 7, 8, 9], tb[3, 4, 8, 9]}}, 
 {{1, 2, 5, 7, 6, 9, 8, 12, 13}, {tb[3, 4, 7, 9], 
   tb[3, 4, 6, 9]*tb[4, 5, 7, 8] - tb[3, 4, 5, 9]*tb[4, 6, 7, 8], 
   -(tb[3, 7, 8, 9]*tb[4, 5, 6, 9]) + tb[3, 5, 6, 9]*tb[4, 7, 8, 9], 
   tb[3, 7, 8, 9], tb[3, 4, 6, 9], tb[3, 4, 8, 9], tb[3, 4, 5, 9], 
   tb[3, 4, 5, 6]}}, {{1, 2, 5, 6, 8, 9, 7, 12, 13}, 
  {tb[3, 4, 5, 9], tb[3, 4, 5, 6], tb[4, 5, 6, 8], tb[5, 6, 8, 9], 
   tb[3, 6, 8, 9], tb[3, 4, 8, 9]}}, {{1, 4, 5, 6, 9, 8, 7, 12, 11}, 
  {tb[3, 4, 5, 9], -(tb[2, 5, 8, 9]*tb[3, 4, 5, 6]) + 
    tb[2, 5, 6, 9]*tb[3, 4, 5, 8], tb[2, 3, 5, 9]*tb[3, 4, 6, 8] - 
    tb[2, 3, 4, 9]*tb[3, 5, 6, 8], tb[2, 3, 4, 9], tb[3, 4, 5, 8], 
   tb[2, 3, 4, 5], tb[3, 4, 5, 6], tb[4, 5, 6, 8]}}, 
 {{1, 4, 5, 8, 7, 6, 11, 9, 12}, {tb[2, 3, 4, 8], 
   tb[2, 3, 4, 7]*tb[4, 5, 8, 9] - tb[2, 3, 4, 5]*tb[4, 7, 8, 9], 
   -(tb[2, 3, 8, 9]*tb[2, 4, 5, 7]) + tb[2, 3, 5, 7]*tb[2, 4, 8, 9], 
   tb[2, 3, 8, 9], tb[2, 3, 4, 7], tb[2, 3, 4, 9], tb[2, 3, 4, 5], 
   tb[3, 4, 5, 7]}}, {{1, 6, 4, 5, 8, 7, 9, 12, 11}, 
  {tb[2, 5, 8, 9]*tb[3, 6, 7, 8] - tb[2, 3, 8, 9]*tb[5, 6, 7, 8], 
   tb[2, 4, 8, 9]*tb[3, 6, 7, 8] - tb[2, 3, 8, 9]*tb[4, 6, 7, 8], 
   tb[2, 7, 8, 9]*tb[3, 4, 5, 6] - tb[2, 6, 8, 9]*tb[3, 4, 5, 7] + 
    tb[2, 6, 7, 9]*tb[3, 4, 5, 8], tb[2, 6, 8, 9], 
   -(tb[2, 7, 8, 9]*tb[3, 4, 5, 6]) + tb[2, 6, 8, 9]*tb[3, 4, 5, 7], 
   tb[2, 6, 7, 8], tb[2, 5, 8, 9]*tb[4, 6, 7, 8] - 
    tb[2, 4, 8, 9]*tb[5, 6, 7, 8], tb[6, 7, 8, 9], tb[2, 7, 8, 9]}}, 
 {{1, 6, 4, 5, 7, 9, 8, 12, 11}, {tb[2, 5, 6, 9]*tb[3, 6, 7, 8] - 
    tb[2, 3, 6, 9]*tb[5, 6, 7, 8], tb[2, 4, 6, 9]*tb[3, 6, 7, 8] - 
    tb[2, 3, 6, 9]*tb[4, 6, 7, 8], tb[2, 7, 8, 9]*tb[3, 4, 5, 6] - 
    tb[2, 6, 8, 9]*tb[3, 4, 5, 7] + tb[2, 6, 7, 9]*tb[3, 4, 5, 8], 
   tb[2, 6, 8, 9], tb[3, 4, 5, 6], tb[2, 6, 7, 8], tb[2, 6, 7, 9], 
   tb[2, 5, 6, 9]*tb[4, 6, 7, 8] - tb[2, 4, 6, 9]*tb[5, 6, 7, 8], 
   tb[6, 7, 8, 9], tb[2, 7, 8, 9]}}, {{1, 3, 5, 6, 9, 8, 7, 11, 13}, 
  {tb[2, 4, 5, 9], -(tb[2, 6, 8, 9]*tb[3, 4, 5, 9]) + 
    tb[2, 4, 5, 9]*tb[3, 6, 8, 9], tb[2, 3, 4, 9], tb[4, 5, 8, 9], 
   tb[2, 3, 4, 5], tb[4, 5, 6, 9], tb[4, 5, 6, 8], tb[3, 4, 5, 9], 
   tb[5, 6, 8, 9]}}, {{1, 5, 4, 6, 9, 8, 7, 11, 12}, 
  {tb[2, 5, 6, 9], -(tb[2, 5, 8, 9]*tb[3, 4, 5, 6]) + 
    tb[2, 5, 6, 9]*tb[3, 4, 5, 8], tb[5, 6, 8, 9], tb[2, 4, 5, 9], 
   tb[2, 6, 8, 9], tb[2, 3, 5, 9], tb[2, 3, 4, 9], tb[2, 5, 8, 9], 
   tb[2, 3, 4, 5]}}, {{1, 4, 6, 5, 9, 8, 7, 11, 12}, 
  {tb[2, 3, 6, 9], tb[2, 3, 5, 9]*tb[3, 4, 6, 8] - 
    tb[2, 3, 4, 9]*tb[3, 5, 6, 8], -(tb[2, 6, 8, 9]*tb[3, 4, 5, 9]) + 
    tb[2, 4, 5, 9]*tb[3, 6, 8, 9], tb[2, 6, 8, 9], tb[2, 3, 5, 9], 
   tb[2, 3, 8, 9], tb[2, 3, 4, 9], tb[2, 3, 4, 5]}}, 
 {{1, 5, 4, 8, 6, 7, 9, 12, 11}, {-(tb[2, 7, 8, 9]*tb[3, 4, 5, 8]) + 
    tb[2, 5, 8, 9]*tb[3, 4, 7, 8], -(tb[2, 6, 8, 9]*tb[3, 4, 5, 8]) + 
    tb[2, 5, 8, 9]*tb[3, 4, 6, 8], tb[2, 5, 6, 7]*tb[3, 4, 8, 9] + 
    tb[2, 3, 4, 9]*tb[5, 6, 7, 8] - tb[2, 3, 4, 8]*tb[5, 6, 7, 9], 
   tb[2, 3, 4, 8], tb[5, 6, 7, 8], tb[2, 4, 8, 9], tb[3, 4, 8, 9], 
   -(tb[2, 7, 8, 9]*tb[3, 4, 6, 8]) + tb[2, 6, 8, 9]*tb[3, 4, 7, 8], 
   tb[2, 3, 8, 9], tb[2, 3, 4, 9]}}, {{1, 4, 7, 6, 5, 9, 8, 11, 12}, 
  {tb[2, 3, 7, 9], tb[2, 3, 6, 9]*tb[3, 4, 7, 8] - 
    tb[2, 3, 4, 9]*tb[3, 6, 7, 8], -(tb[2, 7, 8, 9]*tb[3, 4, 6, 9]) + 
    tb[2, 4, 6, 9]*tb[3, 7, 8, 9], tb[2, 7, 8, 9], tb[2, 3, 6, 9], 
   tb[2, 3, 8, 9], tb[2, 3, 4, 9], tb[2, 3, 4, 6]}}, 
 {{1, 5, 4, 7, 6, 9, 8, 12, 11}, {-(tb[3, 7, 8, 9]*tb[4, 5, 6, 9]) + 
    tb[3, 5, 6, 9]*tb[4, 7, 8, 9], tb[2, 7, 8, 9], 
   tb[2, 6, 7, 8]*tb[3, 4, 6, 9] - tb[2, 3, 4, 6]*tb[6, 7, 8, 9], 
   tb[2, 3, 7, 8]*tb[3, 5, 6, 9] - tb[2, 3, 5, 6]*tb[3, 7, 8, 9], 
   tb[2, 3, 4, 9], tb[2, 5, 6, 8]*tb[3, 4, 8, 9] - 
    tb[2, 3, 4, 8]*tb[5, 6, 8, 9], tb[2, 5, 7, 8]*tb[3, 4, 5, 9] - 
    tb[2, 3, 4, 5]*tb[5, 7, 8, 9], tb[3, 4, 5, 6], 
   -(tb[2, 3, 7, 8]*tb[2, 4, 5, 6]) + tb[2, 3, 5, 6]*tb[2, 4, 7, 8], 
   tb[2, 5, 6, 7]*tb[3, 4, 7, 9] - tb[2, 3, 4, 7]*tb[5, 6, 7, 9], 
   tb[5, 6, 7, 8], tb[2, 4, 7, 8]*tb[4, 5, 6, 9] - 
    tb[2, 4, 5, 6]*tb[4, 7, 8, 9]}}, {{1, 5, 4, 6, 9, 7, 8, 12, 11}, 
  {-(tb[2, 5, 8, 9]*tb[3, 4, 5, 6]) + tb[2, 5, 6, 9]*tb[3, 4, 5, 8], 
   -(tb[2, 5, 7, 9]*tb[3, 4, 5, 6]) + tb[2, 5, 6, 9]*tb[3, 4, 5, 7], 
   tb[5, 6, 7, 8], tb[2, 4, 5, 9], tb[3, 4, 5, 9], 
   tb[2, 6, 7, 8]*tb[3, 4, 5, 9] - tb[2, 3, 4, 5]*tb[6, 7, 8, 9], 
   tb[2, 3, 5, 9], tb[2, 3, 4, 9], -(tb[2, 5, 8, 9]*tb[3, 4, 5, 7]) + 
    tb[2, 5, 7, 9]*tb[3, 4, 5, 8], tb[2, 3, 4, 5]}}, 
 {{1, 5, 4, 6, 8, 9, 7, 12, 11}, {tb[3, 5, 6, 8], 
   tb[2, 5, 6, 8]*tb[3, 4, 8, 9] - tb[2, 3, 4, 8]*tb[5, 6, 8, 9], 
   -(tb[2, 5, 8, 9]*tb[3, 4, 5, 6]) + tb[2, 5, 6, 9]*tb[3, 4, 5, 8], 
   tb[3, 4, 5, 6], tb[2, 5, 6, 8], tb[4, 5, 6, 8], tb[5, 6, 8, 9], 
   tb[2, 6, 8, 9]}}, {{1, 4, 5, 8, 7, 6, 9, 12, 11}, 
  {tb[3, 4, 8, 9], tb[2, 5, 7, 8]*tb[3, 4, 8, 9] - 
    tb[2, 3, 4, 8]*tb[5, 7, 8, 9], tb[2, 3, 8, 9], tb[3, 4, 7, 8], 
   tb[2, 3, 4, 9], tb[3, 4, 5, 8], tb[3, 4, 5, 7], tb[2, 3, 4, 8], 
   tb[4, 5, 7, 8]}}, {{1, 4, 7, 5, 8, 6, 9, 12, 11}, 
  {tb[3, 4, 7, 8], tb[2, 3, 5, 9]*tb[3, 4, 7, 8] - 
    tb[2, 3, 4, 9]*tb[3, 5, 7, 8], tb[3, 4, 5, 7], tb[2, 3, 7, 8], 
   tb[4, 5, 7, 8], tb[3, 7, 8, 9], tb[2, 7, 8, 9], tb[3, 5, 7, 8], 
   tb[2, 3, 8, 9]}}, {{1, 4, 7, 5, 6, 9, 8, 12, 11}, 
  {tb[2, 3, 6, 9]*tb[3, 4, 7, 8] - tb[2, 3, 4, 9]*tb[3, 6, 7, 8], 
   tb[2, 3, 5, 9]*tb[3, 4, 7, 8] - tb[2, 3, 4, 9]*tb[3, 5, 7, 8], 
   tb[3, 4, 5, 6], tb[2, 3, 7, 8], tb[2, 3, 7, 9], 
   -(tb[2, 3, 8, 9]*tb[4, 5, 6, 7]) + tb[2, 3, 7, 9]*tb[4, 5, 6, 8], 
   tb[3, 7, 8, 9], tb[2, 7, 8, 9], tb[2, 3, 6, 9]*tb[3, 5, 7, 8] - 
    tb[2, 3, 5, 9]*tb[3, 6, 7, 8], tb[2, 3, 8, 9]}}, 
 {{1, 3, 5, 8, 7, 6, 9, 11, 13}, {tb[4, 5, 8, 9], 
   tb[2, 3, 4, 7]*tb[4, 5, 8, 9] - tb[2, 3, 4, 5]*tb[4, 7, 8, 9], 
   tb[4, 5, 7, 8], tb[3, 4, 8, 9], tb[5, 7, 8, 9], tb[2, 4, 8, 9], 
   tb[2, 3, 8, 9], tb[4, 7, 8, 9], tb[2, 3, 4, 9]}}, 
 {{1, 4, 6, 7, 5, 9, 8, 12, 11}, {tb[3, 4, 6, 9], 
   -(tb[2, 6, 8, 9]*tb[3, 4, 6, 7]) + tb[2, 6, 7, 9]*tb[3, 4, 6, 8], 
   tb[2, 3, 6, 9]*tb[3, 4, 7, 8] - tb[2, 3, 4, 9]*tb[3, 6, 7, 8], 
   tb[2, 3, 4, 9], tb[3, 4, 6, 8], tb[2, 3, 4, 6], tb[3, 4, 6, 7], 
   tb[4, 6, 7, 8]}}, {{1, 4, 6, 5, 9, 7, 8, 12, 11}, 
  {-(tb[2, 3, 8, 9]*tb[3, 4, 5, 6]) + tb[2, 3, 6, 9]*tb[3, 4, 5, 8], 
   -(tb[2, 3, 7, 9]*tb[3, 4, 5, 6]) + tb[2, 3, 6, 9]*tb[3, 4, 5, 7], 
   -(tb[2, 6, 7, 8]*tb[3, 4, 5, 9]) + tb[2, 4, 5, 9]*tb[3, 6, 7, 8] + 
    tb[2, 3, 4, 5]*tb[6, 7, 8, 9], tb[3, 4, 5, 9], 
   tb[2, 6, 7, 8]*tb[3, 4, 5, 9] - tb[2, 3, 4, 5]*tb[6, 7, 8, 9], 
   tb[2, 3, 5, 9], -(tb[2, 3, 8, 9]*tb[3, 4, 5, 7]) + 
    tb[2, 3, 7, 9]*tb[3, 4, 5, 8], tb[2, 3, 4, 9], tb[2, 3, 4, 5]}}, 
 {{1, 4, 6, 5, 8, 9, 7, 12, 11}, {tb[3, 4, 6, 8], 
   tb[2, 3, 5, 9]*tb[3, 4, 6, 8] - tb[2, 3, 4, 9]*tb[3, 5, 6, 8], 
   tb[3, 4, 5, 6], tb[2, 3, 6, 8], tb[4, 5, 6, 8], tb[3, 6, 8, 9], 
   tb[2, 6, 8, 9], tb[3, 5, 6, 8], tb[2, 3, 8, 9]}}, 
 {{1, 4, 5, 8, 6, 9, 7, 12, 11}, {tb[3, 4, 8, 9], 
   tb[2, 5, 6, 8]*tb[3, 4, 8, 9] - tb[2, 3, 4, 8]*tb[5, 6, 8, 9], 
   tb[2, 3, 8, 9], tb[3, 4, 6, 8], tb[2, 3, 4, 9], tb[3, 4, 5, 8], 
   tb[3, 4, 5, 6], tb[2, 3, 4, 8], tb[4, 5, 6, 8]}}, 
 {{1, 3, 7, 6, 5, 8, 9, 11, 13}, {tb[4, 7, 8, 9], 
   -(tb[2, 7, 8, 9]*tb[3, 4, 6, 9]) + tb[2, 4, 6, 9]*tb[3, 7, 8, 9], 
   -(tb[2, 3, 7, 9]*tb[4, 6, 7, 8]) + tb[2, 3, 7, 8]*tb[4, 6, 7, 9], 
   tb[4, 6, 7, 8], tb[3, 7, 8, 9], tb[6, 7, 8, 9], tb[2, 7, 8, 9], 
   tb[2, 3, 8, 9]}}, {{1, 3, 5, 6, 9, 7, 11, 8, 13}, 
  {tb[2, 4, 5, 9], -(tb[2, 6, 7, 9]*tb[3, 4, 5, 9]) + 
    tb[2, 4, 5, 9]*tb[3, 6, 7, 9], tb[2, 3, 4, 9], tb[4, 5, 7, 9], 
   tb[2, 3, 4, 5], tb[4, 5, 6, 9], tb[4, 5, 6, 7], tb[3, 4, 5, 9], 
   tb[5, 6, 7, 9]}}, {{1, 5, 3, 7, 6, 8, 11, 9, 13}, 
  {tb[2, 4, 7, 8], -(tb[2, 4, 7, 9]*tb[5, 6, 7, 8]) + 
    tb[2, 4, 7, 8]*tb[5, 6, 7, 9], tb[2, 7, 8, 9], tb[2, 4, 6, 7], 
   tb[2, 4, 8, 9], tb[2, 4, 5, 7], tb[2, 4, 5, 6], tb[2, 4, 7, 9], 
   tb[4, 5, 6, 7]}}, {{1, 4, 6, 5, 9, 7, 11, 8, 12}, 
  {tb[2, 3, 6, 9], tb[2, 3, 5, 9]*tb[3, 4, 6, 7] - 
    tb[2, 3, 4, 9]*tb[3, 5, 6, 7], -(tb[2, 6, 7, 9]*tb[3, 4, 5, 9]) + 
    tb[2, 4, 5, 9]*tb[3, 6, 7, 9], tb[2, 6, 7, 9], tb[2, 3, 5, 9], 
   tb[2, 3, 7, 9], tb[2, 3, 4, 9], tb[2, 3, 4, 5]}}, 
 {{1, 4, 5, 7, 9, 6, 11, 8, 12}, {tb[2, 3, 4, 9], tb[2, 3, 4, 5], 
   tb[3, 4, 5, 7], tb[4, 5, 7, 9], tb[2, 5, 7, 9], tb[2, 3, 7, 9]}}, 
 {{1, 3, 7, 5, 6, 8, 11, 9, 13}, {tb[2, 3, 6, 7]*tb[4, 7, 8, 9] - 
    tb[2, 3, 4, 7]*tb[6, 7, 8, 9], tb[2, 3, 5, 7]*tb[4, 7, 8, 9] - 
    tb[2, 3, 4, 7]*tb[5, 7, 8, 9], tb[2, 3, 8, 9]*tb[4, 5, 6, 7] - 
    tb[2, 3, 7, 9]*tb[4, 5, 6, 8] + tb[2, 3, 7, 8]*tb[4, 5, 6, 9], 
   tb[2, 3, 7, 9], tb[4, 5, 6, 7], tb[3, 7, 8, 9], tb[2, 3, 7, 8], 
   tb[2, 3, 6, 7]*tb[5, 7, 8, 9] - tb[2, 3, 5, 7]*tb[6, 7, 8, 9], 
   tb[2, 7, 8, 9], tb[2, 3, 8, 9]}}, {{1, 3, 6, 7, 5, 8, 11, 9, 13}, 
  {tb[2, 4, 6, 7], -(tb[2, 3, 7, 9]*tb[4, 6, 7, 8]) + 
    tb[2, 3, 7, 8]*tb[4, 6, 7, 9], tb[2, 3, 4, 7]*tb[4, 6, 8, 9] - 
    tb[2, 3, 4, 6]*tb[4, 7, 8, 9], tb[2, 3, 4, 6], tb[4, 6, 7, 9], 
   tb[3, 4, 6, 7], tb[4, 6, 7, 8], tb[6, 7, 8, 9]}}, 
 {{1, 3, 6, 5, 8, 7, 11, 9, 13}, {-(tb[2, 6, 7, 8]*tb[3, 4, 5, 8]) + 
    tb[2, 4, 5, 8]*tb[3, 6, 7, 8], tb[6, 7, 8, 9], 
   -(tb[2, 3, 5, 9]*tb[5, 6, 7, 8]) + tb[2, 3, 5, 8]*tb[5, 6, 7, 9], 
   -(tb[2, 4, 5, 9]*tb[2, 6, 7, 8]) + tb[2, 4, 5, 8]*tb[2, 6, 7, 9], 
   tb[2, 3, 8, 9], -(tb[2, 3, 7, 9]*tb[4, 5, 7, 8]) + 
    tb[2, 3, 7, 8]*tb[4, 5, 7, 9], -(tb[2, 3, 4, 9]*tb[4, 6, 7, 8]) + 
    tb[2, 3, 4, 8]*tb[4, 6, 7, 9], tb[2, 3, 4, 5], 
   -(tb[2, 6, 7, 9]*tb[3, 4, 5, 9]) + tb[2, 4, 5, 9]*tb[3, 6, 7, 9], 
   -(tb[2, 3, 6, 9]*tb[4, 5, 6, 8]) + tb[2, 3, 6, 8]*tb[4, 5, 6, 9], 
   tb[4, 5, 6, 7], -(tb[3, 4, 5, 9]*tb[3, 6, 7, 8]) + 
    tb[3, 4, 5, 8]*tb[3, 6, 7, 9]}}, {{1, 3, 6, 5, 7, 9, 11, 8, 13}, 
  {tb[4, 6, 7, 9], -(tb[2, 6, 7, 9]*tb[3, 4, 5, 9]) + 
    tb[2, 4, 5, 9]*tb[3, 6, 7, 9], -(tb[2, 3, 6, 9]*tb[4, 5, 6, 7]) + 
    tb[2, 3, 6, 7]*tb[4, 5, 6, 9], tb[4, 5, 6, 7], tb[3, 6, 7, 9], 
   tb[5, 6, 7, 9], tb[2, 6, 7, 9], tb[2, 3, 7, 9]}}, 
 {{1, 3, 5, 8, 6, 7, 11, 9, 13}, {tb[2, 3, 4, 7]*tb[4, 5, 8, 9] - 
    tb[2, 3, 4, 5]*tb[4, 7, 8, 9], tb[2, 3, 4, 6]*tb[4, 5, 8, 9] - 
    tb[2, 3, 4, 5]*tb[4, 6, 8, 9], tb[4, 5, 6, 7], tb[3, 4, 8, 9], 
   tb[2, 3, 4, 8], -(tb[2, 3, 4, 9]*tb[5, 6, 7, 8]) + 
    tb[2, 3, 4, 8]*tb[5, 6, 7, 9], tb[2, 4, 8, 9], tb[2, 3, 8, 9], 
   tb[2, 3, 4, 7]*tb[4, 6, 8, 9] - tb[2, 3, 4, 6]*tb[4, 7, 8, 9], 
   tb[2, 3, 4, 9]}}, {{1, 3, 5, 7, 8, 6, 11, 9, 13}, 
  {tb[2, 4, 5, 7], -(tb[2, 3, 7, 9]*tb[4, 5, 7, 8]) + 
    tb[2, 3, 7, 8]*tb[4, 5, 7, 9], tb[2, 3, 4, 7]*tb[4, 5, 8, 9] - 
    tb[2, 3, 4, 5]*tb[4, 7, 8, 9], tb[2, 3, 4, 5], tb[4, 5, 7, 9], 
   tb[3, 4, 5, 7], tb[4, 5, 7, 8], tb[5, 7, 8, 9]}}, 
 {{1, 3, 5, 7, 6, 9, 11, 8, 13}, {tb[4, 5, 7, 9], 
   tb[2, 3, 4, 6]*tb[4, 5, 7, 9] - tb[2, 3, 4, 5]*tb[4, 6, 7, 9], 
   tb[4, 5, 6, 7], tb[3, 4, 7, 9], tb[5, 6, 7, 9], tb[2, 4, 7, 9], 
   tb[2, 3, 7, 9], tb[4, 6, 7, 9], tb[2, 3, 4, 9]}}, 
 {{1, 4, 7, 5, 8, 6, 11, 9, 12}, {tb[2, 3, 7, 8], 
   -(tb[2, 3, 7, 9]*tb[4, 5, 7, 8]) + tb[2, 3, 7, 8]*tb[4, 5, 7, 9], 
   tb[2, 7, 8, 9], tb[2, 3, 5, 7], tb[2, 3, 8, 9], tb[2, 3, 4, 7], 
   tb[2, 3, 4, 5], tb[2, 3, 7, 9], tb[3, 4, 5, 7]}}, 
 {{1, 6, 4, 5, 8, 7, 11, 9, 12}, {-(tb[2, 3, 8, 9]*tb[2, 5, 6, 7]) + 
    tb[2, 3, 6, 7]*tb[2, 5, 8, 9], -(tb[2, 3, 8, 9]*tb[2, 4, 6, 7]) + 
    tb[2, 3, 6, 7]*tb[2, 4, 8, 9], tb[2, 3, 4, 5], tb[2, 6, 7, 9], 
   tb[2, 6, 8, 9], -(tb[2, 7, 8, 9]*tb[3, 4, 5, 6]) + 
    tb[2, 6, 8, 9]*tb[3, 4, 5, 7], tb[2, 6, 7, 8], tb[6, 7, 8, 9], 
   -(tb[2, 4, 8, 9]*tb[2, 5, 6, 7]) + tb[2, 4, 6, 7]*tb[2, 5, 8, 9], 
   tb[2, 7, 8, 9]}}, {{1, 3, 5, 8, 6, 9, 7, 11, 13}, 
  {tb[4, 5, 8, 9], tb[2, 3, 4, 6]*tb[4, 5, 8, 9] - 
    tb[2, 3, 4, 5]*tb[4, 6, 8, 9], tb[4, 5, 6, 8], tb[3, 4, 8, 9], 
   tb[5, 6, 8, 9], tb[2, 4, 8, 9], tb[2, 3, 8, 9], tb[4, 6, 8, 9], 
   tb[2, 3, 4, 9]}}, {{1, 5, 4, 8, 6, 9, 7, 11, 12}, 
  {tb[2, 5, 8, 9], -(tb[2, 3, 8, 9]*tb[2, 4, 5, 6]) + 
    tb[2, 3, 5, 6]*tb[2, 4, 8, 9], tb[2, 5, 6, 8]*tb[3, 4, 8, 9] - 
    tb[2, 3, 4, 8]*tb[5, 6, 8, 9], tb[5, 6, 8, 9], tb[2, 4, 8, 9], 
   tb[2, 6, 8, 9], tb[2, 3, 8, 9], tb[2, 3, 4, 9]}}, 
 {{1, 4, 6, 8, 5, 9, 7, 11, 12}, {tb[2, 3, 4, 9], tb[2, 3, 4, 6], 
   tb[3, 4, 6, 8], tb[4, 6, 8, 9], tb[2, 6, 8, 9], tb[2, 3, 8, 9]}}, 
 {{1, 5, 4, 8, 6, 7, 11, 9, 12}, {tb[2, 3, 4, 7]*tb[2, 5, 8, 9] - 
    tb[2, 3, 4, 5]*tb[2, 7, 8, 9], tb[2, 3, 4, 6]*tb[2, 5, 8, 9] - 
    tb[2, 3, 4, 5]*tb[2, 6, 8, 9], tb[2, 5, 6, 7]*tb[3, 4, 8, 9] + 
    tb[2, 3, 4, 9]*tb[5, 6, 7, 8] - tb[2, 3, 4, 8]*tb[5, 6, 7, 9], 
   tb[2, 3, 4, 8], -(tb[2, 3, 4, 9]*tb[5, 6, 7, 8]) + 
    tb[2, 3, 4, 8]*tb[5, 6, 7, 9], tb[2, 4, 8, 9], 
   tb[2, 3, 4, 7]*tb[2, 6, 8, 9] - tb[2, 3, 4, 6]*tb[2, 7, 8, 9], 
   tb[2, 3, 8, 9], tb[2, 3, 4, 9]}}, {{1, 5, 4, 7, 8, 6, 11, 9, 12}, 
  {tb[2, 3, 5, 7], -(tb[2, 3, 8, 9]*tb[2, 4, 5, 7]) + 
    tb[2, 3, 5, 7]*tb[2, 4, 8, 9], tb[2, 3, 4, 5], tb[2, 5, 7, 9], 
   tb[3, 4, 5, 7], tb[2, 5, 7, 8], tb[5, 7, 8, 9], tb[2, 4, 5, 7], 
   tb[2, 7, 8, 9]}}, {{1, 5, 3, 7, 6, 9, 8, 11, 13}, 
  {tb[2, 4, 7, 9], tb[2, 4, 6, 9]*tb[4, 5, 7, 8] - 
    tb[2, 4, 5, 9]*tb[4, 6, 7, 8], -(tb[2, 7, 8, 9]*tb[4, 5, 6, 9]) + 
    tb[2, 5, 6, 9]*tb[4, 7, 8, 9], tb[2, 7, 8, 9], tb[2, 4, 6, 9], 
   tb[2, 4, 8, 9], tb[2, 4, 5, 9], tb[2, 4, 5, 6]}}, 
 {{1, 3, 7, 5, 8, 6, 9, 11, 13}, {tb[4, 7, 8, 9], 
   -(tb[2, 7, 8, 9]*tb[3, 4, 5, 9]) + tb[2, 4, 5, 9]*tb[3, 7, 8, 9], 
   -(tb[2, 3, 7, 9]*tb[4, 5, 7, 8]) + tb[2, 3, 7, 8]*tb[4, 5, 7, 9], 
   tb[4, 5, 7, 8], tb[3, 7, 8, 9], tb[5, 7, 8, 9], tb[2, 7, 8, 9], 
   tb[2, 3, 8, 9]}}, {{1, 4, 6, 7, 5, 9, 11, 8, 12}, 
  {tb[2, 3, 4, 9], tb[2, 3, 4, 6], tb[3, 4, 6, 7], tb[4, 6, 7, 9], 
   tb[2, 6, 7, 9], tb[2, 3, 7, 9]}}, {{2, 3, 7, 5, 6, 10, 8, 9, 13}, 
  {tb[1, 3, 5, 6]*tb[4, 7, 8, 9] - tb[1, 3, 4, 6]*tb[5, 7, 8, 9] - 
    tb[1, 3, 5, 4]*tb[6, 7, 8, 9], tb[1, 2, 5, 6]*tb[4, 7, 8, 9] - 
    tb[1, 2, 4, 6]*tb[5, 7, 8, 9] - tb[1, 2, 5, 4]*tb[6, 7, 8, 9], 
   -(tb[4, 6, 8, 9]*tb[5, 1, 2, 3]) + tb[4, 1, 2, 3]*tb[5, 6, 8, 9] - 
    tb[5, 4, 8, 9]*tb[6, 1, 2, 3], -(tb[1, 2, 3, 6]*tb[7, 8, 9, 4]) + 
    tb[1, 2, 3, 4]*tb[7, 8, 9, 6], -(tb[1, 2, 3, 5]*tb[7, 8, 9, 4]) + 
    tb[1, 2, 3, 4]*tb[7, 8, 9, 5], tb[2, 3, 5, 6]*tb[4, 7, 8, 9] - 
    tb[2, 3, 4, 6]*tb[5, 7, 8, 9] - tb[2, 3, 5, 4]*tb[6, 7, 8, 9], 
   -(tb[4, 6, 7, 9]*tb[5, 1, 2, 3]) + tb[4, 1, 2, 3]*tb[5, 6, 7, 9] - 
    tb[5, 4, 7, 9]*tb[6, 1, 2, 3], -(tb[4, 6, 7, 8]*tb[5, 1, 2, 3]) + 
    tb[4, 1, 2, 3]*tb[5, 6, 7, 8] - tb[5, 4, 7, 8]*tb[6, 1, 2, 3], 
   tb[3, 7, 8, 9]*tb[5, 6, 1, 2] - tb[2, 7, 8, 9]*tb[5, 6, 1, 3] + 
    tb[1, 7, 8, 9]*tb[5, 6, 2, 3]}}, {{1, 6, 4, 5, 9, 7, 8, 11, 12}, 
  {tb[2, 6, 8, 9], tb[2, 6, 7, 9], tb[2, 6, 7, 8]*tb[3, 4, 5, 9] - 
    tb[2, 3, 4, 5]*tb[6, 7, 8, 9], tb[6, 7, 8, 9], tb[2, 4, 5, 9], 
   tb[2, 7, 8, 9], tb[2, 3, 5, 9], tb[2, 3, 4, 9], tb[2, 3, 4, 5]}}, 
 {{1, 3, 7, 5, 6, 9, 8, 11, 13}, {tb[2, 3, 6, 9]*tb[4, 7, 8, 9] - 
    tb[2, 3, 4, 9]*tb[6, 7, 8, 9], tb[2, 3, 5, 9]*tb[4, 7, 8, 9] - 
    tb[2, 3, 4, 9]*tb[5, 7, 8, 9], tb[2, 3, 8, 9]*tb[4, 5, 6, 7] - 
    tb[2, 3, 7, 9]*tb[4, 5, 6, 8] + tb[2, 3, 7, 8]*tb[4, 5, 6, 9], 
   tb[2, 3, 7, 9], -(tb[2, 3, 8, 9]*tb[4, 5, 6, 7]) + 
    tb[2, 3, 7, 9]*tb[4, 5, 6, 8], tb[3, 7, 8, 9], 
   tb[2, 3, 6, 9]*tb[5, 7, 8, 9] - tb[2, 3, 5, 9]*tb[6, 7, 8, 9], 
   tb[2, 7, 8, 9], tb[2, 3, 8, 9]}}, {{1, 3, 6, 5, 9, 7, 8, 11, 13}, 
  {-(tb[2, 3, 8, 9]*tb[4, 5, 6, 9]) + tb[2, 3, 6, 9]*tb[4, 5, 8, 9], 
   -(tb[2, 3, 7, 9]*tb[4, 5, 6, 9]) + tb[2, 3, 6, 9]*tb[4, 5, 7, 9], 
   -(tb[2, 6, 7, 8]*tb[3, 4, 5, 9]) + tb[2, 4, 5, 9]*tb[3, 6, 7, 8] + 
    tb[2, 3, 4, 5]*tb[6, 7, 8, 9], tb[3, 4, 5, 9], tb[6, 7, 8, 9], 
   tb[2, 3, 5, 9], tb[2, 4, 5, 9], -(tb[2, 3, 8, 9]*tb[4, 5, 7, 9]) + 
    tb[2, 3, 7, 9]*tb[4, 5, 8, 9], tb[2, 3, 4, 9], tb[2, 3, 4, 5]}}, 
 {{1, 3, 5, 7, 9, 6, 8, 11, 13}, {tb[2, 4, 5, 9], 
   -(tb[2, 7, 8, 9]*tb[3, 4, 5, 9]) + tb[2, 4, 5, 9]*tb[3, 7, 8, 9], 
   tb[2, 3, 4, 9], tb[4, 5, 8, 9], tb[2, 3, 4, 5], tb[4, 5, 7, 9], 
   tb[4, 5, 7, 8], tb[3, 4, 5, 9], tb[5, 7, 8, 9]}}, 
 {{1, 3, 6, 7, 5, 9, 8, 11, 13}, {tb[2, 4, 6, 9], 
   -(tb[2, 7, 8, 9]*tb[3, 4, 6, 9]) + tb[2, 4, 6, 9]*tb[3, 7, 8, 9], 
   tb[2, 3, 4, 9], tb[4, 6, 8, 9], tb[2, 3, 4, 6], tb[4, 6, 7, 9], 
   tb[4, 6, 7, 8], tb[3, 4, 6, 9], tb[6, 7, 8, 9]}}, 
 {{1, 3, 6, 5, 8, 9, 7, 11, 13}, {tb[4, 6, 8, 9], 
   -(tb[2, 6, 8, 9]*tb[3, 4, 5, 9]) + tb[2, 4, 5, 9]*tb[3, 6, 8, 9], 
   -(tb[2, 3, 6, 9]*tb[4, 5, 6, 8]) + tb[2, 3, 6, 8]*tb[4, 5, 6, 9], 
   tb[4, 5, 6, 8], tb[3, 6, 8, 9], tb[5, 6, 8, 9], tb[2, 6, 8, 9], 
   tb[2, 3, 8, 9]}}, {{1, 5, 6, 4, 8, 9, 7, 11, 12}, 
  {tb[2, 3, 5, 9], tb[2, 3, 5, 6], tb[3, 5, 6, 8], tb[5, 6, 8, 9], 
   tb[2, 6, 8, 9], tb[2, 3, 8, 9]}}}

